Adaptivity Gaps for the Stochastic Boolean Function Evaluation Problem

We consider the Stochastic Boolean Function Evaluation (SBFE) problem where the task is to efficiently evaluate a known Boolean function $f$ on an unknown bit string $x$ of length $n$. We determine $f(x)$ by sequentially testing the variables of $x$, each of which is associated with a cost of testing and an independent probability of being true. If a strategy for solving the problem is adaptive in the sense that its next test can depend on the outcomes of previous tests, it has lower expected cost but may take up to exponential space to store. In contrast, a non-adaptive strategy may have higher expected cost but can be stored in linear space and benefit from parallel resources. The adaptivity gap, the ratio between the expected cost of the optimal non-adaptive and adaptive strategies, is a measure of the benefit of adaptivity. We present lower bounds on the adaptivity gap for the SBFE problem for popular classes of Boolean functions, including read-once DNF formulas, read-once formulas, and general DNFs. Our bounds range from $\Omega(\log n)$ to $\Omega(n/\log n)$, contrasting with recent $O(1)$ gaps shown for symmetric functions and linear threshold functions.

==> Adaptivity Gap/code/nonadaptivetree.py <==
import numpy as np

def getpossibilities(remaining_alive, remaining_subtrees):
    assert remaining_subtrees <= remaining_alive
    assert remaining_subtrees > 0
    if remaining_subtrees == 1: return [[remaining_alive]]
    possibilities = []
    for current_alive in range(1, remaining_alive+2-remaining_subtrees):
        for possibility in getpossibilities(remaining_alive-current_alive, remaining_subtrees-1):
            possibilities += [[current_alive] + possibility]
    return possibilities

def checkprobabilities(num_alive, num_leaves):
    num_alive_rounded = 2*int(2**np.ceil(np.log2(num_alive)))
    #num_alive = num_alive_rounded # worst case
    total_subtrees = int(num_leaves/num_alive_rounded)
    for num_subtrees in range(1, int(min(num_alive, total_subtrees))+1):
        print(num_alive, num_subtrees)
        possibilities = getpossibilities(num_alive, num_subtrees) 
        min_prob = np.inf
        for possibility in possibilities:
            prob = 1
            for alive_in_subtree in possibility:
                prob *= (num_alive_rounded-alive_in_subtree)/num_alive_rounded
            if prob < min_prob:
                min_prob = prob
        print(num_subtrees, min_prob)

checkprobabilities(num_alive = 127, num_leaves=1024)

==> code/nonadaptivetree.py <==
import numpy as np

def getpossibilities(remaining_alive, remaining_subtrees):
    assert remaining_subtrees <= remaining_alive
    assert remaining_subtrees > 0
    if remaining_subtrees == 1: return [[remaining_alive]]
    possibilities = []
    for current_alive in range(1, remaining_alive+2-remaining_subtrees):
        for possibility in getpossibilities(remaining_alive-current_alive, remaining_subtrees-1):
            possibilities += [[current_alive] + possibility]
    return possibilities

def checkprobabilities(num_alive, num_leaves):
    num_alive_rounded = 2*int(2**np.ceil(np.log2(num_alive)))
    #num_alive = num_alive_rounded # worst case
    total_subtrees = int(num_leaves/num_alive_rounded)
    for num_subtrees in range(1, int(min(num_alive, total_subtrees))+1):
        print(num_alive, num_subtrees)
        possibilities = getpossibilities(num_alive, num_subtrees) 
        min_prob = np.inf
        for possibility in possibilities:
            prob = 1
            for alive_in_subtree in possibility:
                prob *= (num_alive_rounded-alive_in_subtree)/num_alive_rounded
            if prob < min_prob:
                min_prob = prob
        print(num_subtrees, min_prob)

checkprobabilities(num_alive = 127, num_leaves=1024)
